Adaptive Perturbation-Based Gradient Estimation for Discrete Latent Variable Models

The integration of discrete algorithmic components in deep learning architectures has numerous applications. Recently, Implicit Maximum Likelihood Estimation (IMLE, Niepert, Minervini, and Franceschi 2021), a class of gradient estimators for discrete exponential family distributions, was proposed by combining implicit differentiation through perturbation with the path-wise gradient estimator. However, due to the finite difference approximation of the gradients, it is especially sensitive to the choice of the finite difference step size, which needs to be specified by the user. In this work, we present Adaptive IMLE (AIMLE), the first adaptive gradient estimator for complex discrete distributions: it adaptively identifies the target distribution for IMLE by trading off the density of gradient information with the degree of bias in the gradient estimates. We empirically evaluate our estimator on synthetic examples, as well as on Learning to Explain, Discrete Variational Auto-Encoders, and Neural Relational Inference tasks. In our experiments, we show that our adaptive gradient estimator can produce faithful estimates while requiring orders of magnitude fewer samples than other gradient estimators.

==> compile.sh <==
#!/bin/bash

function compile {
  pdflatex $1
  bibtex $1
  pdflatex $1
  pdflatex $1
}

git pull
compile main
mv main.pdf main-supp.pdf
mkdir -p tmp
mv flags.tex tmp
touch flags.tex
compile main 
mv tmp/flags.tex .



==> figures/dvae-dyn/convert.sh <==
git pull
cp ~/workspace/l2x/plots/dvae-dyn/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/dvae-tab/convert.sh <==
git pull
cp ~/workspace/l2x/plots/dvae-tab/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/intro/v1x/convert.sh <==
git pull
cp ~/workspace/l2x/plots/intro/v1/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/synth/v12/convert.sh <==
git pull
# cp ~/workspace/l2x/plots/intro/v1/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/synth/v13/convert.sh <==
git pull
cp ~/workspace/l2x/plots/gradient/v13/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/warcraft-tab/v1/convert.sh <==
git pull
cp ~/workspace/l2x/plots/warcraft-v1/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/warcraft-tab/v2/convert.sh <==
git pull
cp ~/workspace/l2x/plots/warcraft-v2/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push


==> figures/warcraft-tab/v3/convert.sh <==
git pull
cp ~/workspace/l2x/plots/warcraft-v3/*.pdf .
rm -f *crop*.pdf
ls *.pdf | awk '{ print "pdfcrop " $1 }' > tmp.sh
chmod +x tmp.sh
./tmp.sh
rm -f tmp.sh
git pull
git add .
git commit -m update
git push

